Crosstalk Attack Resilient RNS Quantum Addition

As quantum computers scale, the rise of multi-user and cloud-based quantum platforms can lead to new security challenges. Attacks within shared execution environments become increasingly feasible due to the crosstalk noise that, in combination with quantum computer's hardware specifications, can be exploited in form of crosstalk attack. Our work pursues crosstalk attack implementation in ion-trap quantum computers. We propose three novel quantum crosstalk attacks designed for ion trap qubits: (i) Alternate CNOT attack (ii) Superposition Alternate CNOT (SAC) attack (iii) Alternate Phase Change (APC) attack. We demonstrate the effectiveness of proposed attacks by conducting noise-based simulations on a commercial 20-qubit ion-trap quantum computer. The proposed attacks achieve an impressive reduction of up to 42.2% in output probability for Quantum Full Adders (QFA) having 6 to 9-qubit output. Finally, we investigate the possibility of mitigating crosstalk attacks by using Residue Number System (RNS) based Parallel Quantum Addition (PQA). We determine that PQA achieves higher attack resilience against crosstalk attacks in the form of 24.3% to 133.5% improvement in output probability against existing Non Parallel Quantum Addition (NPQA). Through our systematic methodology, we demonstrate how quantum properties such as superposition and phase transition can lead to crosstalk attacks and also how parallel quantum computing can help secure against these attacks.

==> ISCAS2024_Xtalk_attack_RNS_distributed_quantum/graph/attack1.m <==
%x = categorical(["Thermal" "Depolarizing" "Phase" "Amplitude" "Bitflip"]);
x = categorical(["6" "7" "8" "9"]);
x = reordercats(x,cellstr(x)');
y = [0.74	0.92; 
    0.62	0.878; 
    0.46	0.878; 
    0.376	0.878];

y = [0.713	0.927;
0.567	0.822;
0.382	0.822;
0.386	0.822];

y = [0.673	0.927;
0.473	0.811;
0.361	0.811;
0.362	0.811];

y = [0.653	0.911;
0.44	0.8;
0.356	0.8;
0.345	0.8];
%grid on
%ax = gca;
%ylim = [0 1.4];
%set(gca,'fontsize')
%xticks(x)
size = 18;

bh = bar(x, y);
bh(1).FaceColor = '#e0310d'; %red
bh(2).FaceColor = '#0d65e0'; %blue
grid on
%xtickangle(45)

ylim padded
ylim([0 1.2])

%xtickangle(ax, 45)
xlabel('\bf Adder Size','Interpreter','latex','FontSize', size)
ylabel('\bf Output Probability','Interpreter','latex','FontSize', size)

ax=gca;
ax.FontWeight = 'bold';
%ax.XAxis.FontSize = 14;
%ax.YAxis.FontSize = 22;
%ax.XLabel.FontSize = 18;
%ax.YLabel.FontSize = 18;
%ax.Title.FontSize = 18;

legend('Non-Distributed Quantum Adder (TPL13)','Distributed Quantum Adder (RNS)')

==> ISCAS2024_Xtalk_attack_RNS_distributed_quantum/graph/comparison_plot.m <==
figure

x = [6, 7, 8, 9, 10];
%y = [33.33,	18.18,	30.77,	20,	29.41];
y1 = [0.931	0.893	0.893	0.865	0.865];
%bar(x,y1)
bar(x-0.15,y1,0.5)

%set(axes1,'FontWeight','bold','XTick',[6 7 8 9 10],'YTick',...
%    [0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2],'YTickLabel',...
%    {'0','0.1','0.2','0.3','0.4','0.5','0.6','0.7','0.8','0.9','1','1.1','1.2'});

hold on 
%y2 = [61.54,	56.25,	63.16,	54.55,	60];
y2 = [0.836	0.702	0.595	0.481	0.371];
%bar(x,y2)
b = bar(x+0.15,y2,0.5)
b.FaceColor = "#D95319"
hold off

ax=gca; ax_FS = 12;
ax.XAxis.FontSize = ax_FS; ax.XAxis.FontName = 'Times New Roman';
ax.YAxis.FontSize = ax_FS; ax.YAxis.FontName = 'Times New Roman';
ax.FontWeight = 'bold';
lgd = legend('Distributed Quantum Addition (RNS)', 'Quantum Full Adder (TPL13)');
fontsize(lgd,12,'points')

size = 16;
xlabel('\bf Adder Size','Interpreter','latex','FontSize', size)
ylabel('\bf Output Probability','Interpreter','latex','FontSize', size)

%xlim auto;
%xlim([5 10])
%xticks([6 1 10])
%xticklabels({'6','7','8','9','10'})

ylim manual;
ylim([0 1.2]);
grid on;
%hold on 
%y3 = [11.36,	27.21,	50.08,	79.83,	133.15];
%plot(x,y3)
%hold off

==> ISCAS2024_Xtalk_attack_RNS_distributed_quantum/graph/createfigure.m <==
function createfigure(xvector1, ymatrix1)
%CREATEFIGURE(xvector1, ymatrix1)
%  XVECTOR1:  bar xvector
%  YMATRIX1:  bar matrix data

%  Auto-generated by MATLAB on 25-Apr-2024 17:32:29

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,...
    'Position',[0.127678571428571 0.123131313131313 0.700892857142857 0.783939393939394]);
hold(axes1,'on');

% Create multiple lines using matrix input to bar
bar1 = bar(xvector1,ymatrix1,'BarWidth',0.5);
set(bar1(2),'DisplayName','Exact Quantum Adder');
set(bar1(1),'DisplayName','Approx. Quantum Adder',...
    'FaceColor',[0.850980392156863 0.325490196078431 0.0980392156862745]);

% Create ylabel
ylabel('\bf Output Probability','FontWeight','bold','FontSize',18,...
    'Interpreter','latex');

% Create xlabel
xlabel('\bf Noise Type','FontWeight','bold','FontSize',18,...
    'Interpreter','latex');

box(axes1,'on');
grid(axes1,'on');
hold(axes1,'off');
% Set the remaining axes properties
set(axes1,'FontWeight','bold','XTick',[6 7 8 9 10],'YTick',...
    [0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2],'YTickLabel',...
    {'0','0.1','0.2','0.3','0.4','0.5','0.6','0.7','0.8','0.9','1','1.1','1.2'});
% Create legend
legend1 = legend(axes1,'show');
set(legend1,...
    'Position',[0.382738084248488 0.213804716273189 0.423214275815657 0.0919191894507166],...
    'FontSize',12);



==> ISCAS2024_Xtalk_attack_RNS_distributed_quantum/graph/impr_percent.m <==
x = 0:1:4;
adder6 = [12.8	24.3	30	    37.7	39.5];
adder7 = [39.5	41.6	45	    71.5	81.8];
adder8 = [47.9	90.9	115.2	124.7	124.7];
adder9 = [78.6	133.5	113	    124	    131.9];

ylim padded
ylim([0 160])
set(groot,'defaultLineLineWidth',2.5)

grid on
size = 18;
ax = gca;

names = {'Base Case\newline(No Attack)'; 'Existing\newlineAttack'; 'Attack 1\newline(Alt. CNOT)'; 'Attack 2\newline(SAC)'; 'Attack 3\newline(APC)'};
set(gca,'xtick',[0:4],'xticklabel',names)
set(get(gca, 'XAxis'), 'FontWeight', 'bold', 'FontName', 'Times New Roman', 'FontSize', 12);
ax.XColor = 'k';
set(get(gca, 'YAxis'), 'FontWeight', 'bold', 'FontName', 'Times New Roman', 'FontSize', 12);
%xtickangle(30)
%ax.XLabel.FontSize = 18;

xlabel('Attack Type','FontSize', size, 'fontweight','b', 'FontName', 'Times New Roman')
ylabel('Improvement (%)','FontSize', size, 'fontweight','b', 'FontName', 'Times New Roman')

hold on
a6 = plot(x, adder6);
a7 = plot(x, adder7);
a8 = plot(x, adder8);
a9 = plot(x, adder9);
hold off

lgd = legend("6-Qubit","7-Qubit","8-Qubit","9-Qubit", 'Location','northeast','NumColumns', 4);
lgd.FontSize = 12;

x0=500;
y0=500;
width=450;
height=400;
set(gcf,'position',[x0,y0,width,height])
%lgd.Direction = "reverse";


==> ISCAS2024_Xtalk_attack_RNS_distributed_quantum/graph/npqa_attack.m <==
x = 0:1:3;
adder6 = [11.164	14.406	19.208	21.609];
adder7 = [5.054	13.17	27.565	32.619];
adder8 = [25.325	37.987	41.396	42.208];
adder9 = [24.8	22.8	27.6	31];

ylim padded
ylim([0 50])
set(groot,'defaultLineLineWidth',2.5)

grid on
size = 18;
ax = gca;

names = {'Existing\newlineAttack'; 'Attack 1\newline(Alt. CNOT)'; 'Attack 2\newline(SAC)'; 'Attack 3\newline(APC)'};
set(gca,'xtick',[0:3],'xticklabel',names)
set(get(gca, 'XAxis'), 'FontWeight', 'bold', 'FontName', 'Times New Roman', 'FontSize', 12);
ax.XColor = 'k';
set(get(gca, 'YAxis'), 'FontWeight', 'bold', 'FontName', 'Times New Roman', 'FontSize', 12);
%xtickangle(30)
%ax.XLabel.FontSize = 18;

xlabel('Attack Type','FontSize', size, 'fontweight','b', 'FontName', 'Times New Roman')
ylabel('Attack Effectiveness (%)','FontSize', size, 'fontweight','b', 'FontName', 'Times New Roman')

hold on
a6 = plot(x, adder6);
a7 = plot(x, adder7);
a8 = plot(x, adder8);
a9 = plot(x, adder9);
hold off

lgd = legend("6-Qubit","7-Qubit","8-Qubit","9-Qubit", 'Location','northeast','NumColumns', 4);
lgd.FontSize = 12;

x0=500;
y0=500;
width=450;
height=400;
set(gcf,'position',[x0,y0,width,height])
%lgd.Direction = "reverse";


==> ISCAS2024_Xtalk_attack_RNS_distributed_quantum/graph/plot_attacks.m <==
days = 1:1:4;
temp = [323	224	168	168];
conc = [0.6513 0.53	0.5135 0.4638];
y = [323 224 168 168];

grid on
ax = gca;
%Code for labelling xtics with text labels
names = {'Base'; 'Attack1'; 'Attack2'; 'Attack3'; 'Attack4'};
set(gca,'xtick',[0:4],'xticklabel',names)
set(get(gca, 'XAxis'), 'FontWeight', 'bold');
ax.XColor = 'k';
%ax.FontWeight = 'bold'

yyaxis left
%b = bar(days,temp, 'BarWidth', 0.65);
b = plot(days,temp, '-*','MarkerSize',8,'MarkerEdgeColor','#0071bd','MarkerFaceColor','#0071bd')
%Code for labelling the bars with their values
text(1:length(y),y,num2str(y'),'vert','bottom','horiz','center');
ylim([150 400])
ax.YColor = 'k';

yyaxis right
p = plot(days,conc, '-*','MarkerSize',8,'MarkerEdgeColor','#f2762e','MarkerFaceColor','#f2762e')
%p1 = plot(days,conc,'r.');
text(1:length(conc),conc,num2str(conc'),'vert','bottom','horiz','center');
ylim([0.2 0.7])
ax.YColor = 'k';

legend('FOM','NMED')
%title('Temperature and Concentration Data')
xlabel('Proposed Quantum Modulo (2^{n} + 1) Adders')
yyaxis left
ylabel('Figure of Merit (Circuit Width X Toffoli Depth)')
yyaxis right
ylabel('Normalized Mean Error Distance (NMED)')


b.LineWidth = 3;
b.Color = [0 0.447 0.741];
%p.Color = [1.00 0.41 0.16];
p.LineWidth = 3;
p.Color = [0.98039  0.54118  0.35294];
%box off
%https://www.mathworks.com/matlabcentral/answers/351875-how-to-plot-numbers-on-top-of-bar-graphs



==> graph/attack1.m <==
%x = categorical(["Thermal" "Depolarizing" "Phase" "Amplitude" "Bitflip"]);
x = categorical(["6" "7" "8" "9"]);
x = reordercats(x,cellstr(x)');
y = [0.74	0.92; 
    0.62	0.878; 
    0.46	0.878; 
    0.376	0.878];

y = [0.713	0.927;
0.567	0.822;
0.382	0.822;
0.386	0.822];

y = [0.673	0.927;
0.473	0.811;
0.361	0.811;
0.362	0.811];

y = [0.653	0.911;
0.44	0.8;
0.356	0.8;
0.345	0.8];
%grid on
%ax = gca;
%ylim = [0 1.4];
%set(gca,'fontsize')
%xticks(x)
size = 18;

bh = bar(x, y);
bh(1).FaceColor = '#e0310d'; %red
bh(2).FaceColor = '#0d65e0'; %blue
grid on
%xtickangle(45)

ylim padded
ylim([0 1.2])

%xtickangle(ax, 45)
xlabel('\bf Adder Size','Interpreter','latex','FontSize', size)
ylabel('\bf Output Probability','Interpreter','latex','FontSize', size)

ax=gca;
ax.FontWeight = 'bold';
%ax.XAxis.FontSize = 14;
%ax.YAxis.FontSize = 22;
%ax.XLabel.FontSize = 18;
%ax.YLabel.FontSize = 18;
%ax.Title.FontSize = 18;

legend('Non-Distributed Quantum Adder (TPL13)','Distributed Quantum Adder (RNS)')

==> graph/comparison_plot.m <==
figure

x = [6, 7, 8, 9, 10];
%y = [33.33,	18.18,	30.77,	20,	29.41];
y1 = [0.931	0.893	0.893	0.865	0.865];
%bar(x,y1)
bar(x-0.15,y1,0.5)

%set(axes1,'FontWeight','bold','XTick',[6 7 8 9 10],'YTick',...
%    [0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2],'YTickLabel',...
%    {'0','0.1','0.2','0.3','0.4','0.5','0.6','0.7','0.8','0.9','1','1.1','1.2'});

hold on 
%y2 = [61.54,	56.25,	63.16,	54.55,	60];
y2 = [0.836	0.702	0.595	0.481	0.371];
%bar(x,y2)
b = bar(x+0.15,y2,0.5)
b.FaceColor = "#D95319"
hold off

ax=gca; ax_FS = 12;
ax.XAxis.FontSize = ax_FS; ax.XAxis.FontName = 'Times New Roman';
ax.YAxis.FontSize = ax_FS; ax.YAxis.FontName = 'Times New Roman';
ax.FontWeight = 'bold';
lgd = legend('Distributed Quantum Addition (RNS)', 'Quantum Full Adder (TPL13)');
fontsize(lgd,12,'points')

size = 16;
xlabel('\bf Adder Size','Interpreter','latex','FontSize', size)
ylabel('\bf Output Probability','Interpreter','latex','FontSize', size)

%xlim auto;
%xlim([5 10])
%xticks([6 1 10])
%xticklabels({'6','7','8','9','10'})

ylim manual;
ylim([0 1.2]);
grid on;
%hold on 
%y3 = [11.36,	27.21,	50.08,	79.83,	133.15];
%plot(x,y3)
%hold off

==> graph/createfigure.m <==
function createfigure(xvector1, ymatrix1)
%CREATEFIGURE(xvector1, ymatrix1)
%  XVECTOR1:  bar xvector
%  YMATRIX1:  bar matrix data

%  Auto-generated by MATLAB on 25-Apr-2024 17:32:29

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,...
    'Position',[0.127678571428571 0.123131313131313 0.700892857142857 0.783939393939394]);
hold(axes1,'on');

% Create multiple lines using matrix input to bar
bar1 = bar(xvector1,ymatrix1,'BarWidth',0.5);
set(bar1(2),'DisplayName','Exact Quantum Adder');
set(bar1(1),'DisplayName','Approx. Quantum Adder',...
    'FaceColor',[0.850980392156863 0.325490196078431 0.0980392156862745]);

% Create ylabel
ylabel('\bf Output Probability','FontWeight','bold','FontSize',18,...
    'Interpreter','latex');

% Create xlabel
xlabel('\bf Noise Type','FontWeight','bold','FontSize',18,...
    'Interpreter','latex');

box(axes1,'on');
grid(axes1,'on');
hold(axes1,'off');
% Set the remaining axes properties
set(axes1,'FontWeight','bold','XTick',[6 7 8 9 10],'YTick',...
    [0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2],'YTickLabel',...
    {'0','0.1','0.2','0.3','0.4','0.5','0.6','0.7','0.8','0.9','1','1.1','1.2'});
% Create legend
legend1 = legend(axes1,'show');
set(legend1,...
    'Position',[0.382738084248488 0.213804716273189 0.423214275815657 0.0919191894507166],...
    'FontSize',12);



==> graph/impr_percent.m <==
x = 0:1:4;
adder6 = [12.8	24.3	30	    37.7	39.5];
adder7 = [39.5	41.6	45	    71.5	81.8];
adder8 = [47.9	90.9	115.2	124.7	124.7];
adder9 = [78.6	133.5	113	    124	    131.9];

ylim padded
ylim([0 160])
set(groot,'defaultLineLineWidth',2.5)

grid on
size = 18;
ax = gca;

names = {'Base Case\newline(No Attack)'; 'Existing\newlineAttack'; 'Attack 1\newline(Alt. CNOT)'; 'Attack 2\newline(SAC)'; 'Attack 3\newline(APC)'};
set(gca,'xtick',[0:4],'xticklabel',names)
set(get(gca, 'XAxis'), 'FontWeight', 'bold', 'FontName', 'Times New Roman', 'FontSize', 12);
ax.XColor = 'k';
set(get(gca, 'YAxis'), 'FontWeight', 'bold', 'FontName', 'Times New Roman', 'FontSize', 12);
%xtickangle(30)
%ax.XLabel.FontSize = 18;

xlabel('Attack Type','FontSize', size, 'fontweight','b', 'FontName', 'Times New Roman')
ylabel('Improvement (%)','FontSize', size, 'fontweight','b', 'FontName', 'Times New Roman')

hold on
a6 = plot(x, adder6);
a7 = plot(x, adder7);
a8 = plot(x, adder8);
a9 = plot(x, adder9);
hold off

lgd = legend("6-Qubit","7-Qubit","8-Qubit","9-Qubit", 'Location','northeast','NumColumns', 4);
lgd.FontSize = 12;

x0=500;
y0=500;
width=450;
height=400;
set(gcf,'position',[x0,y0,width,height])
%lgd.Direction = "reverse";


==> graph/npqa_attack.m <==
x = 0:1:3;
adder6 = [11.164	14.406	19.208	21.609];
adder7 = [5.054	13.17	27.565	32.619];
adder8 = [25.325	37.987	41.396	42.208];
adder9 = [24.8	22.8	27.6	31];

ylim padded
ylim([0 50])
set(groot,'defaultLineLineWidth',2.5)

grid on
size = 18;
ax = gca;

names = {'Existing\newlineAttack'; 'Attack 1\newline(Alt. CNOT)'; 'Attack 2\newline(SAC)'; 'Attack 3\newline(APC)'};
set(gca,'xtick',[0:3],'xticklabel',names)
set(get(gca, 'XAxis'), 'FontWeight', 'bold', 'FontName', 'Times New Roman', 'FontSize', 12);
ax.XColor = 'k';
set(get(gca, 'YAxis'), 'FontWeight', 'bold', 'FontName', 'Times New Roman', 'FontSize', 12);
%xtickangle(30)
%ax.XLabel.FontSize = 18;

xlabel('Attack Type','FontSize', size, 'fontweight','b', 'FontName', 'Times New Roman')
ylabel('Attack Effectiveness (%)','FontSize', size, 'fontweight','b', 'FontName', 'Times New Roman')

hold on
a6 = plot(x, adder6);
a7 = plot(x, adder7);
a8 = plot(x, adder8);
a9 = plot(x, adder9);
hold off

lgd = legend("6-Qubit","7-Qubit","8-Qubit","9-Qubit", 'Location','northeast','NumColumns', 4);
lgd.FontSize = 12;

x0=500;
y0=500;
width=450;
height=400;
set(gcf,'position',[x0,y0,width,height])
%lgd.Direction = "reverse";


==> graph/plot_attacks.m <==
days = 1:1:4;
temp = [323	224	168	168];
conc = [0.6513 0.53	0.5135 0.4638];
y = [323 224 168 168];

grid on
ax = gca;
%Code for labelling xtics with text labels
names = {'Base'; 'Attack1'; 'Attack2'; 'Attack3'; 'Attack4'};
set(gca,'xtick',[0:4],'xticklabel',names)
set(get(gca, 'XAxis'), 'FontWeight', 'bold');
ax.XColor = 'k';
%ax.FontWeight = 'bold'

yyaxis left
%b = bar(days,temp, 'BarWidth', 0.65);
b = plot(days,temp, '-*','MarkerSize',8,'MarkerEdgeColor','#0071bd','MarkerFaceColor','#0071bd')
%Code for labelling the bars with their values
text(1:length(y),y,num2str(y'),'vert','bottom','horiz','center');
ylim([150 400])
ax.YColor = 'k';

yyaxis right
p = plot(days,conc, '-*','MarkerSize',8,'MarkerEdgeColor','#f2762e','MarkerFaceColor','#f2762e')
%p1 = plot(days,conc,'r.');
text(1:length(conc),conc,num2str(conc'),'vert','bottom','horiz','center');
ylim([0.2 0.7])
ax.YColor = 'k';

legend('FOM','NMED')
%title('Temperature and Concentration Data')
xlabel('Proposed Quantum Modulo (2^{n} + 1) Adders')
yyaxis left
ylabel('Figure of Merit (Circuit Width X Toffoli Depth)')
yyaxis right
ylabel('Normalized Mean Error Distance (NMED)')


b.LineWidth = 3;
b.Color = [0 0.447 0.741];
%p.Color = [1.00 0.41 0.16];
p.LineWidth = 3;
p.Color = [0.98039  0.54118  0.35294];
%box off
%https://www.mathworks.com/matlabcentral/answers/351875-how-to-plot-numbers-on-top-of-bar-graphs


